GossipGraD: Scalable Deep Learning using Gossip Communication based Asynchronous Gradient Descent

In this paper, we present GossipGraD - a gossip communication protocol based Stochastic Gradient Descent (SGD) algorithm for scaling Deep Learning (DL) algorithms on large-scale systems. The salient features of GossipGraD are: 1) reduction in overall communication complexity from {\Theta}(log(p)) for p compute nodes in well-studied SGD to O(1), 2) model diffusion such that compute nodes exchange their updates (gradients) indirectly after every log(p) steps, 3) rotation of communication partners for facilitating direct diffusion of gradients, 4) asynchronous distributed shuffle of samples during the feedforward phase in SGD to prevent over-fitting, 5) asynchronous communication of gradients for further reducing the communication cost of SGD and GossipGraD. We implement GossipGraD for GPU and CPU clusters and use NVIDIA GPUs (Pascal P100) connected with InfiniBand, and Intel Knights Landing (KNL) connected with Aries network. We evaluate GossipGraD using well-studied dataset ImageNet-1K (~250GB), and widely studied neural network topologies such as GoogLeNet and ResNet50 (current winner of ImageNet Large Scale Visualization Research Challenge (ILSVRC)). Our performance evaluation using both KNL and Pascal GPUs indicates that GossipGraD can achieve perfect efficiency for these datasets and their associated neural network topologies. Specifically, for ResNet50, GossipGraD is able to achieve ~100% compute efficiency using 128 NVIDIA Pascal P100 GPUs - while matching the top-1 classification accuracy published in literature.

==> fig/bar_charts.py <==
import matplotlib.pyplot as plt
import numpy as np


def bar_chart(x_labels, list_of_data_series, list_of_data_labels, x_label, y_label, title, width=None,
              location='best', fonts=(20, 20, 30), size=(10, 6), filename=None,
              color_list=('r', '#ff7f00', 'g', 'k', 'y')):
    number_of_series = len(list_of_data_series)
    ind = np.arange(len(list_of_data_series[0]))
    fig, ax = plt.subplots(figsize=size)
    rects = []
    datas = []
    if width is None:
        width = 1.0 / number_of_series * 0.9
    for i in range(number_of_series):
        rects.append(ax.bar(ind + i * width, list_of_data_series[i], width, color=color_list[i]))
        datas.append(rects[i][0])
    ax.set_ylabel(y_label, fontsize=fonts[0])
    ax.set_xlabel(x_label, fontsize=fonts[1])
    ax.set_title(title, fontsize=fonts[2])
    ax.set_xticks(ind + number_of_series / 2.0 * width)
    # x_labels = [base * i for i in range(1, number_of_series + 1)]
    ax.set_xticklabels(x_labels)
    ax.legend(datas, list_of_data_labels, loc=location)
    if filename is not None:
        plt.savefig(filename)
    else:
        plt.show()
    plt.gcf().clear()


def overlapper(total_computation, total_communication, total_time):
    overlap = total_communication + total_computation - total_time
    non_overlapping_communication = total_communication - overlap
    non_overlapping_computation = total_computation - overlap
    return non_overlapping_computation, overlap, non_overlapping_communication


def stacked_bar_charts(x_label_list, list_of_lists_of_data, list_of_lists_of_data_labels, x_label, y_label, title,
                       width=None, location='best', fonts=(20, 30), size=(10, 6), filename=None,
                       colors=('b', 'g', 'y', 'r', 'm', 'k', 'c', 'w', '#ff7f00', '#9400d3', '#4b0082', '#ffc0cb',
                               '#ffd700', '#f0e68c', '#008080')):
    fig, ax = plt.subplots(figsize=size)
    number_of_series = len(list_of_lists_of_data)
    ind = np.arange(len(list_of_lists_of_data[0][0]))
    if width is None:
        width = 1.0 / number_of_series * 0.9
    full_series_one = []
    color_index = 0
    for series in range(len(list_of_lists_of_data)):
        temps = []
        for i in range(len(list_of_lists_of_data[series])):
            temp = [0] * len(list_of_lists_of_data[series][0])
            if i == 0:
                pass
            else:
                for j in range(i):
                    for k in range(len(temp)):
                        temp[k] += list_of_lists_of_data[series][j][k]
            temps.append(temp)
            full_series_one.append(
                plt.bar(ind + series * width, list_of_lists_of_data[series][i], width, color=colors[color_index],
                        bottom=temps[i]))
            color_index += 1

    ax.set_ylabel(y_label, fontsize=fonts[0])
    ax.set_xlabel(x_label, fontsize=fonts[0])
    ax.set_title(title, fontsize=fonts[1])
    ax.set_xticks(ind + len(list_of_lists_of_data) / 2.0 * width)
    ax.set_xticklabels(x_label_list)
    ax.legend([y[0] for y in full_series_one], list_of_lists_of_data_labels, loc=location)
    if filename is not None:
        plt.savefig(filename)
    else:
        plt.show()
    plt.gcf().clear()


def overlapped_datasets(iters_per_sec_list, comp_cost_list, comm_cost_list):
    comm = []
    over = []
    comp = []
    secs_per_iter = [1 / y for y in iters_per_sec_list]
    for i in range(len(secs_per_iter)):
        a, b, c = overlapper(comp_cost_list[i], comm_cost_list[i], secs_per_iter[i])
        comm.append(a)
        over.append(b)
        comp.append(c)
    return comm, over, comp


def overhead_calculator(iters_per_sec, comm_cost, comp_cost):
    comp = []
    comm = []
    overhead = []
    secs_per_iter = [1 / y for y in iters_per_sec]
    for i in range(len(secs_per_iter)):
        a = comm_cost[i]
        c = comp_cost[i]
        b = secs_per_iter[i] - a - c
        comm.append(a)
        overhead.append(b)
        comp.append(c)
    return comp, comm, overhead


cascade_number_of_nodes = [4, 8, 16, 32]
non_blocking_cascade_alexnet = [0.716949, 0.988191, 1.15607, 1.36064]
sgd_14_cascade_alexnet = [0.826276, 1.17530, 1.47080, 1.91259]
agd_14_cascade_alexnet = [0.960061, 1.55545, 1.81984, 2.03811]
no_comm_14_cascade_alexnet = [0.941487, 1.48566, 2.21951, 3.52485]
# sgd_12_cascade_alexnet = [0.782871, 1.19204, 1.47754, 1.90567]
# agd_12_cascade_alexnet = [0.896057, 1.54250, 1.84451, 1.99302]
# no_comm_12_cascade_alexnet = [0.925669, 1.52917, 2.18079, 3.37098]
# no_comm_16_cascade_alexnet = [1.0523, 1.72043, 2.66702, 3.36984]

alexnet_normalizer_cascade = sgd_14_cascade_alexnet[0]

non_blocking_cascade_alexnet = [x / alexnet_normalizer_cascade for x in non_blocking_cascade_alexnet]
agd_14_cascade_alexnet = [x / alexnet_normalizer_cascade for x in agd_14_cascade_alexnet]
no_comm_14_cascade_alexnet = [x / alexnet_normalizer_cascade for x in no_comm_14_cascade_alexnet]
sgd_14_cascade_alexnet = [x / alexnet_normalizer_cascade for x in sgd_14_cascade_alexnet]

non_blocking_cascade_googlenet = [1.08775, 2.02871, 2.14041, 2.13197]
sgd_12_cascade_googlenet = [1.13682, 2.02994, 2.36812, 2.51557]
agd_12_cascade_googlenet = [1.16489, 2.23964, 2.67005, 2.90381]
no_comm_12_cascade_googlenet = [1.18046, 2.31201, 2.72535, 3.01318]
# sgd_14_cascade_googlenet = [1.08466, 2.07018, 2.37897, 2.47219]
# agd_14_cascade_googlenet = [1.1855, 2.28271, 2.65869, 2.88955]
# no_comm_14_cascade_googlenet = [1.12268, 2.292, 2.68763, 2.90994]
# no_comm_16_cascade_googlenet = [1.50784, 2.31094, 2.69815, 2.92334]
# no_comm_xx_cascade_googlenet = [1.56709, 2.24039, 2.69342, 2.90508]

googlenet_normalizer_cascade = sgd_12_cascade_googlenet[0]

non_blocking_cascade_googlenet = [x / googlenet_normalizer_cascade for x in non_blocking_cascade_googlenet]
agd_12_cascade_googlenet = [x / googlenet_normalizer_cascade for x in agd_12_cascade_googlenet]
no_comm_12_cascade_googlenet = [x / googlenet_normalizer_cascade for x in no_comm_12_cascade_googlenet]
sgd_12_cascade_googlenet = [x / googlenet_normalizer_cascade for x in sgd_12_cascade_googlenet]

dgx_number_of_nodes = [2, 4, 8]

sgd_dgx_alexnet = [5.4002, 9.82491, 15.4132]
sgd_dgx_googlenet = [8.16983, 12.1042, 16.0389]
agd_dgx_alexnet = [5.79869, 10.4214, 17.0582]
agd_dgx_googlenet = [8.2845, 12.0954, 16.3946]
no_comm_dgx_alexnet = [6.11137, 11.1075, 18.8871]
no_comm_dgx_googlenet = [8.52082, 12.519, 17.5723]
dgx_nvidia_googlenet = [8.13427, 11.4668, 13.7645]
dgx_nvidia_alexnet = [5.04091, 9.04021, 16.2841]
label_font_size = 20
title_font_size = 25

alexnet_normalizer_dgx = sgd_dgx_alexnet[0]

agd_dgx_alexnet = [x / alexnet_normalizer_dgx for x in agd_dgx_alexnet]
no_comm_dgx_alexnet = [x / alexnet_normalizer_dgx for x in no_comm_dgx_alexnet]
dgx_nvidia_alexnet = [x / alexnet_normalizer_dgx for x in dgx_nvidia_alexnet]
sgd_dgx_alexnet = [x / alexnet_normalizer_dgx for x in sgd_dgx_alexnet]

googlenet_normalizer_dgx = sgd_dgx_googlenet[0]

agd_dgx_googlenet = [x / googlenet_normalizer_dgx for x in agd_dgx_googlenet]
no_comm_dgx_googlenet = [x / googlenet_normalizer_dgx for x in no_comm_dgx_googlenet]
dgx_nvidia_googlenet = [x / googlenet_normalizer_dgx for x in dgx_nvidia_googlenet]
sgd_dgx_googlenet = [x / googlenet_normalizer_dgx for x in sgd_dgx_googlenet]

# # Cascade AlexNet
# bar_chart(cascade_number_of_nodes, [non_blocking_cascade_alexnet, sgd_14_cascade_alexnet, agd_14_cascade_alexnet,
#                                     no_comm_14_cascade_alexnet],
#           ["Non-Blocking Collectives", "SGD", "PALaGrad", "No Communication"], "Number of Nodes",
#           "Relative Speedup to SGD on 4 Nodes", "Relative Speedup for AlexNet on SandyBridge", width=None,
#           location='best', fonts=(label_font_size, label_font_size, title_font_size), size=(10, 6),
#           filename='fig/alexnet_cascade.pdf')
#
# # Cascade GoogLeNet
# bar_chart(cascade_number_of_nodes, [non_blocking_cascade_googlenet, sgd_12_cascade_googlenet,
#                                     agd_12_cascade_googlenet,
#                                     no_comm_12_cascade_googlenet],
#           ["Non-Blocking Collectives", "SGD", "PALaGrad", "No Communication"], "Number of Nodes",
#           "Relative Speedup to SGD on 4 Nodes", "Relative Speedup for GoogLeNet on SandyBridge", width=None,
#           location='best', fonts=(label_font_size, label_font_size, title_font_size), size=(10, 6),
#           filename='fig/googlenet_cascade.pdf')
#
# # DGX-1 AlexNet
# bar_chart(dgx_number_of_nodes, [dgx_nvidia_alexnet, sgd_dgx_alexnet, agd_dgx_alexnet, no_comm_dgx_alexnet],
#           ["NVIDIA", "SGD", "PALaGrad", "No Communication"], "Number of GPUs",
#           "Relative Speedup to SGD on 2 GPUs", "Relative Speedup for AlexNet on DGX-1", width=None,
#           location='best', fonts=(label_font_size, label_font_size, title_font_size), size=(10, 6),
#           filename='fig/alexnet_dgx1.pdf')
#
# # DGX-1 GoogLeNet
# bar_chart(dgx_number_of_nodes, [dgx_nvidia_googlenet, sgd_dgx_googlenet, agd_dgx_googlenet, no_comm_dgx_googlenet],
#           ["NVIDIA", "SGD", "PALaGrad", "No Communication"], "Number of GPUs",
#           "Relative Speedup to SGD on 2 GPUs", "Relative Speedup for GoogLeNet on DGX-1", width=None,
#           location='best', fonts=(label_font_size, label_font_size, title_font_size), size=(10, 6),
#           filename='fig/googlenet_dgx1.pdf')

cascade_number_of_nodes = [4, 8, 16, 32]
non_blocking_cascade_alexnet = [0.716949, 0.988191, 1.15607, 1.36064]
sgd_14_cascade_alexnet = [0.826276, 1.17530, 1.47080, 1.91259]
agd_14_cascade_alexnet = [0.960061, 1.55545, 1.81984, 2.03811]
no_comm_14_cascade_alexnet = [0.941487, 1.48566, 2.21951, 3.52485]

non_blocking_cascade_googlenet = [1.08775, 2.02871, 2.14041, 2.13197]
sgd_12_cascade_googlenet = [1.13682, 2.02994, 2.36812, 2.51557]
agd_12_cascade_googlenet = [1.16489, 2.23964, 2.67005, 2.90381]
no_comm_12_cascade_googlenet = [1.18046, 2.31201, 2.72535, 3.01318]

sgd_dgx_alexnet = [5.4002, 9.82491, 15.4132]
sgd_dgx_googlenet = [8.16983, 12.1042, 16.0389]
agd_dgx_alexnet = [5.79869, 10.4214, 17.0582]
agd_dgx_googlenet = [8.2845, 12.0954, 16.3946]
no_comm_dgx_alexnet = [6.11137, 11.1075, 18.8871]
no_comm_dgx_googlenet = [8.52082, 12.519, 17.5723]
dgx_nvidia_googlenet = [8.13427, 11.4668, 13.7645]
dgx_nvidia_alexnet = [5.04091, 9.04021, 16.2841]

alexnet_comp_cost_cascade = [0.98778, 0.57888, 0.36596, 0.28598]
comm_time_per_iter_agd_alex_cascade = [0.52675, 0.4169, 0.41555, 0.41345]
comm_time_per_iter_sgd_alex_cascade = [0.1843, 0.2455, 0.27765, 0.2802]
googlenet_comp_cost_cascade = [0.62464, 0.43326, 0.36944, 0.3444]
comm_time_per_iter_sgd_google_cascade = [0.0308, 0.06265, 0.05505, 0.06175]
comm_time_per_iter_agd_google_cascade = [0.27625, 0.1877, 0.1689, 0.16175]

alexnet_comp_cost_dgx = [0.16307, 0.0901837, 0.0535935]
comm_time_per_iter_agd_alex_dgx = [0.025670765, 0.01766656, 0.016109925]
comm_time_per_iter_sgd_alex_dgx = [0.02187067, 0.01179846, 0.0115237635]
googlenet_comp_cost_dgx = [0.125314, 0.0874493, 0.0650689]
comm_time_per_iter_sgd_google_dgx = [0.0049578435, 0.02360399, 0.0029876365]
comm_time_per_iter_agd_google_dgx = [0.0106851985, 0.01067257, 0.01508218]

stacked_bar_charts(cascade_number_of_nodes, [overlapped_datasets(agd_14_cascade_alexnet, alexnet_comp_cost_cascade,
                                                                 comm_time_per_iter_agd_alex_cascade),
                                             overhead_calculator(sgd_14_cascade_alexnet, alexnet_comp_cost_cascade,
                                                                 comm_time_per_iter_sgd_alex_cascade),
                                             [alexnet_comp_cost_cascade]],
                   ["PALaGraD Computation", "PALaGraD Overlap", "PALaGraD Communication",
                    "SGD Communication", "SGD Computation", "SGD Overhead", "No Communication"], "Nodes", "Time/Iteration(Seconds)",
                   "Communication/Computation for AlexNet on SandyBridge", fonts=(20, 22),
                   filename='fig/alexnet_cascade.pdf')

stacked_bar_charts(cascade_number_of_nodes, [overlapped_datasets(agd_12_cascade_googlenet, googlenet_comp_cost_cascade,
                                                                 comm_time_per_iter_agd_google_cascade),
                                             overhead_calculator(sgd_12_cascade_googlenet, googlenet_comp_cost_cascade,
                                                                 comm_time_per_iter_sgd_google_cascade),
                                             [googlenet_comp_cost_cascade]],
                   ["PALaGraD Computation", "PALaGraD Overlap", "PALaGraD Communication",
                    "SGD Communication", "SGD Computation", "SGD Overhead", "No Communication"], "Nodes", "Time/Iteration(Seconds)",
                   "Communication/Computation for GoogLeNet on SandyBridge", fonts=(20, 22),
                   filename='fig/googlenet_cascade.pdf')

stacked_bar_charts(dgx_number_of_nodes, [overlapped_datasets(agd_dgx_alexnet, alexnet_comp_cost_dgx,
                                                             comm_time_per_iter_agd_alex_dgx),
                                         overhead_calculator(sgd_dgx_alexnet, alexnet_comp_cost_dgx,
                                                             comm_time_per_iter_sgd_alex_dgx),
                                         [alexnet_comp_cost_dgx]],
                   ["PALaGraD Computation", "PALaGraD Overlap", "PALaGraD Communication",
                    "SGD Communication", "SGD Computation", "SGD Overhead", "No Communication"], "GPUs", "Time/Iteration(Seconds)",
                   "Communication/Computation for AlexNet on DGX-1", fonts=(20, 22),
                   filename='fig/alexnet_dgx1.pdf')

stacked_bar_charts(dgx_number_of_nodes, [overlapped_datasets(agd_dgx_googlenet, googlenet_comp_cost_dgx,
                                                             comm_time_per_iter_agd_google_dgx),
                                         overhead_calculator(agd_dgx_googlenet, googlenet_comp_cost_dgx,
                                                             comm_time_per_iter_sgd_google_dgx),
                                         [googlenet_comp_cost_dgx]],
                   ["PALaGraD Computation", "PALaGraD Overlap", "PALaGraD Communication",
                    "SGD Communication", "SGD Computation", "SGD Overhead", "No Communication"], "GPUs", "Time/Iteration(Seconds)",
                   "Communication/Computation for GoogLeNet on DGX-1", fonts=(20, 22),
                   filename='fig/googlenet_dgx1.pdf')

num_nodes = [8, 16, 32, 64]
alexnet_weak_sgd_comm = [0.24285, 0.2653, 0.2793, 0.29435]
alexnet_weak_agd_comm = [0.4341, 0.45095, 0.47105, 0.47695]
alexnet_weak_sgd_iter_per_sec = [1.19204, 1.15141, 1.12714, 1.12076]
alexnet_weak_agd_iter_per_sec = [1.5425, 1.50308, 1.44582, 1.43472]
alexnet_weak_no_comm_iter_per_sec = [1/1.52917, 1/1.52917, 1/1.52917, 1/1.52917]
alexnet_weak_no_comm_iter_per_sec2 = [1.52917, 1.52917, 1.52917, 1.52917]

base = alexnet_weak_sgd_iter_per_sec[0]
alexnet_weak_sgd_iter_per_sec = [x/base for x in alexnet_weak_sgd_iter_per_sec]
alexnet_weak_agd_iter_per_sec = [x/base for x in alexnet_weak_agd_iter_per_sec]
alexnet_weak_no_comm_iter_per_sec2 = [x/base for x in alexnet_weak_no_comm_iter_per_sec2]

# stacked_bar_charts(num_nodes, [overlapped_datasets(alexnet_weak_agd_iter_per_sec, alexnet_weak_no_comm_iter_per_sec,
#                                                    alexnet_weak_agd_comm),
#                                overhead_calculator(alexnet_weak_sgd_iter_per_sec, alexnet_weak_no_comm_iter_per_sec,
#                                                    alexnet_weak_sgd_comm),
#                                [alexnet_weak_no_comm_iter_per_sec]],
#                    ["PALaGraD Computation", "PALaGraD Overlap", "PALaGraD Communication",
#                     "SGD Computation", "SGD Communication", "SGD Overhead", "No Communication"], "Nodes", "Seconds",
#                    "Communication/Computation for AlexNet on SandyBridge Weak Scaling", fonts=(20, 22),
#                    filename=None)

bar_chart(num_nodes, [alexnet_weak_sgd_iter_per_sec, alexnet_weak_agd_iter_per_sec, alexnet_weak_no_comm_iter_per_sec2],
          ["SGD", "PALaGrad", "No Communication"], "Number of Nodes",
          "Relative Speedup to SGD on 8 Nodes", "Relative Speedup for AlexNet on SandyBridge",
          location='lower left', fonts=(label_font_size, label_font_size, title_font_size), size=(10, 6),
          filename='fig/weak_scaling_alexnet.pdf')


==> fig/line_graphs.py <==
import matplotlib.pyplot as plt
import pandas as pd


def line_graph(x_values, list_of_data_series, list_of_data_labels, x_label, y_label, x_bounds, y_bounds, title,
               location='best', fonts=(20, 20, 30), size=(10, 6), filename=None,
               color_list=('r', 'g', 'b', 'c', 'k', 'm', 'w', 'y'),
               series_shape=('o', 's', '^', 'v', '<', '>', 'p')):
    plt.figure(figsize=size)
    assert len(list_of_data_series) == len(list_of_data_labels)
    assert len(list_of_data_series) <= len(color_list)
    assert len(list_of_data_series) <= len(series_shape)
    for i in range(len(list_of_data_series)):
        plt.plot(x_values, list_of_data_series[i],
                 color_list[i] + series_shape[i] + "-", label=list_of_data_labels[i])
    plt.ylabel(y_label, fontsize=fonts[0])
    plt.xlabel(x_label, fontsize=fonts[1])
    plt.axis([x_bounds[0], x_bounds[1], y_bounds[0], y_bounds[1]])
    plt.title(title, fontsize=fonts[2])
    plt.legend(loc=location)
    if filename is not None:
        plt.savefig(filename)
    else:
        plt.show()

server_train = pd.DataFrame.from_csv('fig/server_train.csv')
server_test = pd.DataFrame.from_csv('fig/server_test.csv')
agd_train = pd.DataFrame.from_csv('fig/agd_train.csv')
agd_test = pd.DataFrame.from_csv('fig/agd_test.csv')

line_graph(server_train.index.values, [server_train.loss.values, agd_train.loss.values[:len(server_train.loss.values)]],
           ["Parameter Server", "PALaGraD"], "Iteration", "Loss",
           (min(server_train.index.values), max(server_train.index.values)), (5, 7),
           "Loss for SGD and Parameter Server", filename='fig/loss.pdf')

